Persistent Homology for Effective Non-Prehensile Manipulation

This work explores the use of topological tools for achieving effective non-prehensile manipulation in cluttered, constrained workspaces. In particular, it proposes the use of persistent homology as a guiding principle in identifying the appropriate non-prehensile actions, such as pushing, to clean a cluttered space with a robotic arm so as to allow the retrieval of a target object. Persistent homology enables the automatic identification of connected components of blocking objects in the space without the need for manual input or tuning of parameters. The proposed algorithm uses this information to push groups of cylindrical objects together and aims to minimize the number of pushing actions needed to reach to the target. Simulated experiments in a physics engine using a model of the Baxter robot show that the proposed topology-driven solution is achieving significantly higher success rate in solving such constrained problems relatively to state-of-the-art alternatives from the literature. It manages to keep the number of pushing actions low, is computationally efficient and the resulting decisions and motion appear natural for effectively solving such tasks.

==> Persistent Homology applied to high-level planning for pushing actions/figures/fig_hard_action.py <==
# Import deepcopy for copying data structures
from copy import deepcopy
import numpy as np
import matplotlib.pyplot as plt
import os

def read_planner_data(file_dir):
    instance_range = range(11, 21)
    data_dict = {
        "num_action":{},
        "plan_time":{},
        "plan_success":{},
        "sim_time":{},
        "sim_success":{}
    }
    with open(file_dir, 'r') as f:
        instance_id = 0
        for line in f.readlines():
            words = line.split(sep=', ')
            if (words == []) or (words[0] == "numb_actions") or (words == ['\n']):
                continue
            if instance_id not in instance_range:
                instance_id += 1
                continue
            num_action = float(words[0])
            plan_time = float(words[1])
            sim_time = float(words[2])
            plan_success = int(float(words[3]))
            sim_success = int(float(words[4]))
            print(num_action, plan_time, sim_time, plan_success, sim_success)
            if sim_success == 1:
                data_dict['num_action'][instance_id] = num_action
            else:
                data_dict['num_action'][instance_id] = 0
            if plan_success == 1:
                data_dict['plan_time'][instance_id] = plan_time
            else:
                data_dict['plan_time'][instance_id] = 0.0
            if sim_success == 1:
                data_dict['sim_time'][instance_id] = sim_time
            else:
                data_dict['sim_time'][instance_id] = 0.0
            data_dict['plan_success'][instance_id] = plan_success
            data_dict['sim_success'][instance_id] = sim_success
            instance_id += 1

    avg_data_dict = {}
    avg_data_dict['num_action'] = np.average([ data_dict['num_action'][idx] for idx in data_dict['num_action'].keys() if (data_dict['sim_success'][idx]==1) ])
    avg_data_dict['plan_time'] = np.average([ data_dict['plan_time'][idx] for idx in data_dict['plan_time'].keys() if (data_dict['plan_success'][idx]==1) ])
    avg_data_dict['sim_time'] = np.average([ data_dict['sim_time'][idx] for idx in data_dict['sim_time'].keys() if (data_dict['sim_success'][idx]==1) and (data_dict['num_action'][idx]!=0) ])
    avg_data_dict['plan_success'] = np.average([ data_dict['plan_success'][idx] for idx in data_dict['plan_time'].keys() ])
    avg_data_dict['sim_success'] = np.average([ data_dict['sim_success'][idx] for idx in data_dict['sim_time'].keys() ])

    return data_dict, avg_data_dict



def fig():
    Compared_Methods = [
        "PHIA", 
        "PHIS",
        "OOA",
        "GRTC-Heur"
        ]
    my_path = os.path.abspath(os.path.dirname(__file__))
    '''
    Style elements
        Here we can setup a drawing style for each algorithm.
        This helps to make the drawing style of an algorithm consistent.
    '''
    defaultStyle = {
        'label' : 'default',    # The name of the algorithm
        'ls' : '-',             # Line style, '-' means a solid line
        'linewidth' : 2,        # Line width
        "edgecolor" : 'black',
        'color' : 'k',          # Line color, 'k' means color
        'zorder' : 10,         # The 'height' of the plot. 
                                # Affects whether items are in the front of / behind each other.
        # You can add more style items here, e.g., markers.
    }
    # Here, we setup the style for an algorithm. Let's call it Alg.1.
    alg1Style = deepcopy(defaultStyle)          # First copy all default styles.
    alg1Style['label'] = r'\textsc{'+ Compared_Methods[0] +'}'    # Setup algorithm name. 
                                                # We use \textsc here which is a latex command. 
                                                # This is fine since we use latex to generate text.
    alg1Style['color'] = 'tab:blue'           # Customized line color
                                                # https://matplotlib.org/3.1.0/gallery/color/named_colors.html
    algo1_data_dict, _ = read_planner_data(os.path.join(my_path, 'stats_PHIA.txt'))

    if len(Compared_Methods)>=2:
        # Another algorithm
        alg2Style = deepcopy(defaultStyle)
        alg2Style['label'] = r'\textsc{'+ Compared_Methods[1] +'}'
        alg2Style['color'] = 'tab:green'
        algo2_data_dict, _ = read_planner_data(os.path.join(my_path, 'stats_PHIS.txt'))

    if len(Compared_Methods)>=3:
        # Another algorithm
        alg3Style = deepcopy(defaultStyle)
        alg3Style['label'] = r'\textsc{'+ Compared_Methods[2] +'}'
        alg3Style['color'] = 'tab:orange'
        algo3_data_dict, _ = read_planner_data(os.path.join(my_path, 'stats_OOA.txt'))

    if len(Compared_Methods)>=4:
        # Another algorithm
        alg4Style = deepcopy(defaultStyle)
        alg4Style['label'] = r'\textsc{'+ Compared_Methods[3] +'}'
        alg4Style['color'] = 'tab:red'
        algo4_data_dict, _ = read_planner_data(os.path.join(my_path, 'stats_GRTC_Heur.txt'))

    


    ''' Some global variables '''
    FIGURE_SIZE = (20, 3.2)      # Figure width and height. 
                                    # This is a good value for 2-column paper.
    FONT_SIZE = 26                   # Size of text
    LEGEND_FONT_SIZE = 24            # We might need different font sizes for different text

    ''' 
    Parameters for legend to better utilize space.
    '''
    plt.rcParams["legend.labelspacing"] = 0.2
    plt.rcParams["legend.handlelength"] = 1.75
    plt.rcParams["legend.handletextpad"] = 0.5
    plt.rcParams["legend.columnspacing"] = 0.75

    # plt.rcParams.update({'figure.autolayout': True})

    '''
    Use latex to generate text
    Note that these params usually make the code slow. If you want to preview the figure without generating latex text, feel free to comment these. 
    '''
    plt.rcParams['ps.useafm'] = True
    plt.rcParams['pdf.use14corefonts'] = True
    plt.rcParams['text.usetex'] = True
    plt.rcParams['font.family'] = "serif"
    plt.rcParams['font.serif'] = "Times"

    ''' The real drawing part starts here. '''
    # Put your data over here.

    InstanceIDs = sorted(algo1_data_dict['plan_success'].keys())

    bar_width = 0.2
    # Start to create the figure
    fig = plt.figure(figsize = FIGURE_SIZE)

    ###### 1 num actions #####
    ax = fig.add_subplot(1,1,1)

    ax.bar(np.array(InstanceIDs)-1.5*bar_width, [algo1_data_dict['num_action'][idx] for idx in InstanceIDs], bar_width, hatch='/', **alg1Style)
    ax.bar(np.array(InstanceIDs)-0.5*bar_width, [algo2_data_dict['num_action'][idx] for idx in InstanceIDs], bar_width, hatch='+', **alg2Style)
    ax.bar(np.array(InstanceIDs)+0.5*bar_width, [algo3_data_dict['num_action'][idx] for idx in InstanceIDs], bar_width, **alg3Style)
    ax.bar(np.array(InstanceIDs)+1.5*bar_width, [algo4_data_dict['num_action'][idx] for idx in InstanceIDs], bar_width, hatch='x', **alg4Style)

    ax.set_xlim([InstanceIDs[0]-2.0 * bar_width, 
    InstanceIDs[-1]+2.0 * bar_width])
    # ax.set_ylim([1e-4, 1e3])
    # Set x and y label. We use latex to generate text
    # ax.legend(fontsize = LEGEND_FONT_SIZE, ncol = 1)
    # ax.set_xticks(InstanceIDs)
    mysticks = range(1,11)
    plt.xticks(InstanceIDs, mysticks)
    ax.set_ylabel('Actions',fontsize = FONT_SIZE)
    # ax.set_xlabel('Number of Objects',fontsize = FONT_SIZE)
    # ax.set_yscale('log')
    ax.yaxis.grid(True, alpha = 0.8)
    ax.tick_params(labelsize = FONT_SIZE)



    # plt.legend(fontsize = LEGEND_FONT_SIZE, ncol = 3, loc='upper center', bbox_to_anchor=(-0.5, -0.15), fancybox=True, shadow=True)


    # plt.subplots_adjust(wspace=0.1, hspace=0)


    # Directly save the figure to a file.
    # plt.title("Density="+str(Density))
    # plt.subplots_adjust( wspace=0.3)
    fig.savefig( my_path + "/fig_hard_action.pdf", bbox_inches="tight", pad_inches=0.05)
    plt.show()
    # plt.cla()


if __name__ == '__main__':
    fig()

==> Persistent Homology applied to high-level planning for pushing actions/figures/fig_hard_plan_time.py <==
# Import deepcopy for copying data structures
from copy import deepcopy
import numpy as np
import matplotlib.pyplot as plt
import os

def read_planner_data(file_dir):
    instance_range = range(11, 21)
    data_dict = {
        "num_action":{},
        "plan_time":{},
        "plan_success":{},
        "sim_time":{},
        "sim_success":{}
    }
    with open(file_dir, 'r') as f:
        instance_id = 0
        for line in f.readlines():
            words = line.split(sep=', ')
            if (words == []) or (words[0] == "numb_actions") or (words == ['\n']):
                continue
            if instance_id not in instance_range:
                instance_id += 1
                continue
            num_action = float(words[0])
            plan_time = float(words[1])
            sim_time = float(words[2])
            plan_success = int(float(words[3]))
            sim_success = int(float(words[4]))
            print(num_action, plan_time, sim_time, plan_success, sim_success)
            if sim_success == 1:
                data_dict['num_action'][instance_id] = num_action
            else:
                data_dict['num_action'][instance_id] = 0
            if plan_success == 1:
                data_dict['plan_time'][instance_id] = plan_time
            else:
                data_dict['plan_time'][instance_id] = 0.0
            if sim_success == 1:
                data_dict['sim_time'][instance_id] = sim_time
            else:
                data_dict['sim_time'][instance_id] = 0.0
            data_dict['plan_success'][instance_id] = plan_success
            data_dict['sim_success'][instance_id] = sim_success
            instance_id += 1

    avg_data_dict = {}
    avg_data_dict['num_action'] = np.average([ data_dict['num_action'][idx] for idx in data_dict['num_action'].keys() if (data_dict['sim_success'][idx]==1) ])
    avg_data_dict['plan_time'] = np.average([ data_dict['plan_time'][idx] for idx in data_dict['plan_time'].keys() if (data_dict['plan_success'][idx]==1) ])
    avg_data_dict['sim_time'] = np.average([ data_dict['sim_time'][idx] for idx in data_dict['sim_time'].keys() if (data_dict['sim_success'][idx]==1) and (data_dict['num_action'][idx]!=0) ])
    avg_data_dict['plan_success'] = np.average([ data_dict['plan_success'][idx] for idx in data_dict['plan_time'].keys() ])
    avg_data_dict['sim_success'] = np.average([ data_dict['sim_success'][idx] for idx in data_dict['sim_time'].keys() ])

    return data_dict, avg_data_dict


def fig():
    Compared_Methods = [
        "PHIA", 
        "PHIS",
        "OOA",
        "GRTC-Heur"
        ]
    my_path = os.path.abspath(os.path.dirname(__file__))
    '''
    Style elements
        Here we can setup a drawing style for each algorithm.
        This helps to make the drawing style of an algorithm consistent.
    '''
    defaultStyle = {
        'label' : 'default',    # The name of the algorithm
        'ls' : '-',             # Line style, '-' means a solid line
        'linewidth' : 2,        # Line width
        "edgecolor" : 'black',
        'color' : 'k',          # Line color, 'k' means color
        'zorder' : 10,         # The 'height' of the plot. 
                                # Affects whether items are in the front of / behind each other.
        # You can add more style items here, e.g., markers.
    }
    # Here, we setup the style for an algorithm. Let's call it Alg.1.
    alg1Style = deepcopy(defaultStyle)          # First copy all default styles.
    alg1Style['label'] = r'\textsc{'+ Compared_Methods[0] +'}'    # Setup algorithm name. 
                                                # We use \textsc here which is a latex command. 
                                                # This is fine since we use latex to generate text.
    alg1Style['color'] = 'tab:blue'           # Customized line color
                                                # https://matplotlib.org/3.1.0/gallery/color/named_colors.html
    algo1_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_PHIA.txt'))

    if len(Compared_Methods)>=2:
        # Another algorithm
        alg2Style = deepcopy(defaultStyle)
        alg2Style['label'] = r'\textsc{'+ Compared_Methods[1] +'}'
        alg2Style['color'] = 'tab:green'
        algo2_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_PHIS.txt'))

    if len(Compared_Methods)>=3:
        # Another algorithm
        alg3Style = deepcopy(defaultStyle)
        alg3Style['label'] = r'\textsc{'+ Compared_Methods[2] +'}'
        alg3Style['color'] = 'tab:orange'
        algo3_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_OOA.txt'))

    if len(Compared_Methods)>=4:
        # Another algorithm
        alg4Style = deepcopy(defaultStyle)
        alg4Style['label'] = r'\textsc{'+ Compared_Methods[3] +'}'
        alg4Style['color'] = 'tab:red'
        algo4_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_GRTC_Heur.txt'))

    


    ''' Some global variables '''
    FIGURE_SIZE = (20, 3.2)      # Figure width and height. 
                                    # This is a good value for 2-column paper.
    FONT_SIZE = 26                   # Size of text
    LEGEND_FONT_SIZE = 24            # We might need different font sizes for different text

    ''' 
    Parameters for legend to better utilize space.
    '''
    plt.rcParams["legend.labelspacing"] = 0.2
    plt.rcParams["legend.handlelength"] = 1.75
    plt.rcParams["legend.handletextpad"] = 0.5
    plt.rcParams["legend.columnspacing"] = 0.75

    # plt.rcParams.update({'figure.autolayout': True})

    '''
    Use latex to generate text
    Note that these params usually make the code slow. If you want to preview the figure without generating latex text, feel free to comment these. 
    '''
    plt.rcParams['ps.useafm'] = True
    plt.rcParams['pdf.use14corefonts'] = True
    plt.rcParams['text.usetex'] = True
    plt.rcParams['font.family'] = "serif"
    plt.rcParams['font.serif'] = "Times"

    ''' The real drawing part starts here. '''
    # Put your data over here.

    InstanceIDs = sorted(algo1_data_dict['plan_success'].keys())

    bar_width = 0.2
    # Start to create the figure
    fig = plt.figure(figsize = FIGURE_SIZE)

    ###### 1 num actions #####
    ax = fig.add_subplot(1,1,1)

    ax.bar(np.array(InstanceIDs)-1.5*bar_width, [algo1_data_dict['plan_time'][idx] for idx in InstanceIDs], bar_width, hatch='/', **alg1Style)
    ax.bar(np.array(InstanceIDs)-0.5*bar_width, [algo2_data_dict['plan_time'][idx] for idx in InstanceIDs], bar_width, hatch='+', **alg2Style)
    ax.bar(np.array(InstanceIDs)+0.5*bar_width, [algo3_data_dict['plan_time'][idx] for idx in InstanceIDs], bar_width, **alg3Style)
    ax.bar(np.array(InstanceIDs)+1.5*bar_width, [algo4_data_dict['plan_time'][idx] for idx in InstanceIDs], bar_width, hatch='x', **alg4Style)

    ax.set_xlim([InstanceIDs[0]-2.0 * bar_width, 
    InstanceIDs[-1]+2.0 * bar_width])
    # ax.set_ylim([1e-4, 1e3])
    # Set x and y label. We use latex to generate text
    # ax.legend(fontsize = LEGEND_FONT_SIZE, ncol = 1)
    # ax.set_xticks(InstanceIDs)
    mysticks = range(1,11)
    plt.xticks(InstanceIDs, mysticks)
    ax.set_ylabel('Planing Time',fontsize = FONT_SIZE)
    # ax.set_xlabel('Number of Objects',fontsize = FONT_SIZE)
    ax.set_yscale('log')
    ax.yaxis.grid(True, alpha = 0.8)
    ax.tick_params(labelsize = FONT_SIZE)



    # plt.legend(fontsize = LEGEND_FONT_SIZE, ncol = 3, loc='upper center', bbox_to_anchor=(-0.5, -0.15), fancybox=True, shadow=True)


    # plt.subplots_adjust(wspace=0.1, hspace=0)


    # Directly save the figure to a file.
    # plt.title("Density="+str(Density))
    # plt.subplots_adjust( wspace=0.3)
    fig.savefig( my_path + "/fig_hard_plan_time.pdf", bbox_inches="tight", pad_inches=0.05)
    plt.show()
    # plt.cla()


if __name__ == '__main__':
    fig()

==> Persistent Homology applied to high-level planning for pushing actions/figures/fig_hard_sim_time.py <==
# Import deepcopy for copying data structures
from copy import deepcopy
import numpy as np
import matplotlib.pyplot as plt
import os

def read_planner_data(file_dir):
    instance_range = range(11, 21)
    data_dict = {
        "num_action":{},
        "plan_time":{},
        "plan_success":{},
        "sim_time":{},
        "sim_success":{}
    }
    with open(file_dir, 'r') as f:
        instance_id = 0
        for line in f.readlines():
            words = line.split(sep=', ')
            if (words == []) or (words[0] == "numb_actions") or (words == ['\n']):
                continue
            if instance_id not in instance_range:
                instance_id += 1
                continue
            num_action = float(words[0])
            plan_time = float(words[1])
            sim_time = float(words[2])
            plan_success = int(float(words[3]))
            sim_success = int(float(words[4]))
            print(num_action, plan_time, sim_time, plan_success, sim_success)
            if sim_success == 1:
                data_dict['num_action'][instance_id] = num_action
            else:
                data_dict['num_action'][instance_id] = 0
            if plan_success == 1:
                data_dict['plan_time'][instance_id] = plan_time
            else:
                data_dict['plan_time'][instance_id] = 0.0
            if sim_success == 1:
                data_dict['sim_time'][instance_id] = sim_time
            else:
                data_dict['sim_time'][instance_id] = 0.0
            data_dict['plan_success'][instance_id] = plan_success
            data_dict['sim_success'][instance_id] = sim_success
            instance_id += 1

    avg_data_dict = {}
    avg_data_dict['num_action'] = np.average([ data_dict['num_action'][idx] for idx in data_dict['num_action'].keys() if (data_dict['sim_success'][idx]==1) ])
    avg_data_dict['plan_time'] = np.average([ data_dict['plan_time'][idx] for idx in data_dict['plan_time'].keys() if (data_dict['plan_success'][idx]==1) ])
    avg_data_dict['sim_time'] = np.average([ data_dict['sim_time'][idx] for idx in data_dict['sim_time'].keys() if (data_dict['sim_success'][idx]==1) and (data_dict['num_action'][idx]!=0) ])
    avg_data_dict['plan_success'] = np.average([ data_dict['plan_success'][idx] for idx in data_dict['plan_time'].keys() ])
    avg_data_dict['sim_success'] = np.average([ data_dict['sim_success'][idx] for idx in data_dict['sim_time'].keys() ])

    return data_dict, avg_data_dict


def fig():
    Compared_Methods = [
        "PHIA", 
        "PHIS",
        "ObO",
        "GRTC-Heur"
        ]
    my_path = os.path.abspath(os.path.dirname(__file__))
    '''
    Style elements
        Here we can setup a drawing style for each algorithm.
        This helps to make the drawing style of an algorithm consistent.
    '''
    defaultStyle = {
        'label' : 'default',    # The name of the algorithm
        'ls' : '-',             # Line style, '-' means a solid line
        'linewidth' : 2,        # Line width
        "edgecolor" : 'black',
        'color' : 'k',          # Line color, 'k' means color
        'zorder' : 10,         # The 'height' of the plot. 
                                # Affects whether items are in the front of / behind each other.
        # You can add more style items here, e.g., markers.
    }
    # Here, we setup the style for an algorithm. Let's call it Alg.1.
    alg1Style = deepcopy(defaultStyle)          # First copy all default styles.
    alg1Style['label'] = r'\textsc{'+ Compared_Methods[0] +'}'    # Setup algorithm name. 
                                                # We use \textsc here which is a latex command. 
                                                # This is fine since we use latex to generate text.
    alg1Style['color'] = 'tab:blue'           # Customized line color
                                                # https://matplotlib.org/3.1.0/gallery/color/named_colors.html
    algo1_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_PHIA.txt'))

    if len(Compared_Methods)>=2:
        # Another algorithm
        alg2Style = deepcopy(defaultStyle)
        alg2Style['label'] = r'\textsc{'+ Compared_Methods[1] +'}'
        alg2Style['color'] = 'tab:green'
        algo2_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_PHIS.txt'))

    if len(Compared_Methods)>=3:
        # Another algorithm
        alg3Style = deepcopy(defaultStyle)
        alg3Style['label'] = r'\textsc{'+ Compared_Methods[2] +'}'
        alg3Style['color'] = 'tab:orange'
        algo3_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_OOA.txt'))

    if len(Compared_Methods)>=4:
        # Another algorithm
        alg4Style = deepcopy(defaultStyle)
        alg4Style['label'] = r'\textsc{'+ Compared_Methods[3] +'}'
        alg4Style['color'] = 'tab:red'
        algo4_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_GRTC_Heur.txt'))

    


    ''' Some global variables '''
    FIGURE_SIZE = (20, 3.2)      # Figure width and height. 
                                    # This is a good value for 2-column paper.
    FONT_SIZE = 26                   # Size of text
    LEGEND_FONT_SIZE = 24            # We might need different font sizes for different text

    ''' 
    Parameters for legend to better utilize space.
    '''
    plt.rcParams["legend.labelspacing"] = 0.2
    plt.rcParams["legend.handlelength"] = 1.75
    plt.rcParams["legend.handletextpad"] = 0.5
    plt.rcParams["legend.columnspacing"] = 0.75

    # plt.rcParams.update({'figure.autolayout': True})

    '''
    Use latex to generate text
    Note that these params usually make the code slow. If you want to preview the figure without generating latex text, feel free to comment these. 
    '''
    plt.rcParams['ps.useafm'] = True
    plt.rcParams['pdf.use14corefonts'] = True
    plt.rcParams['text.usetex'] = True
    plt.rcParams['font.family'] = "serif"
    plt.rcParams['font.serif'] = "Times"

    ''' The real drawing part starts here. '''
    # Put your data over here.

    InstanceIDs = sorted(algo1_data_dict['plan_success'].keys())

    bar_width = 0.2
    # Start to create the figure
    fig = plt.figure(figsize = FIGURE_SIZE)

    ###### 1 num actions #####
    ax = fig.add_subplot(1,1,1)

    ax.bar(np.array(InstanceIDs)-1.5*bar_width, [algo1_data_dict['sim_time'][idx] for idx in InstanceIDs], bar_width, hatch='/', **alg1Style)
    ax.bar(np.array(InstanceIDs)-0.5*bar_width, [algo2_data_dict['sim_time'][idx] for idx in InstanceIDs], bar_width, hatch='+', **alg2Style)
    ax.bar(np.array(InstanceIDs)+0.5*bar_width, [algo3_data_dict['sim_time'][idx] for idx in InstanceIDs], bar_width, **alg3Style)
    ax.bar(np.array(InstanceIDs)+1.5*bar_width, [algo4_data_dict['sim_time'][idx] for idx in InstanceIDs], bar_width, hatch='x', **alg4Style)

    ax.set_xlim([InstanceIDs[0]-2.0 * bar_width, 
    InstanceIDs[-1]+2.0 * bar_width])
    # ax.set_ylim([1e-4, 1e3])
    # Set x and y label. We use latex to generate text
    # ax.legend(fontsize = LEGEND_FONT_SIZE, ncol = 1)
    # ax.set_xticks(InstanceIDs)
    mysticks = range(1,11)
    plt.xticks(InstanceIDs, mysticks)
    ax.set_ylabel('Execution Time',fontsize = FONT_SIZE)
    # ax.set_xlabel('Number of Objects',fontsize = FONT_SIZE)
    # ax.set_yscale('log')
    ax.yaxis.grid(True, alpha = 0.8)
    ax.tick_params(labelsize = FONT_SIZE)



    # plt.legend(fontsize = LEGEND_FONT_SIZE, ncol = 3, loc='upper center', bbox_to_anchor=(-0.5, -0.15), fancybox=True, shadow=True)


    # plt.subplots_adjust(wspace=0.1, hspace=0)


    # Directly save the figure to a file.
    # plt.title("Density="+str(Density))
    # plt.subplots_adjust( wspace=0.3)
    fig.savefig( my_path + "/fig_hard_sim_time.pdf", bbox_inches="tight", pad_inches=0.05)
    plt.show()
    # plt.cla()


if __name__ == '__main__':
    fig()

==> figures/fig_hard_action.py <==
# Import deepcopy for copying data structures
from copy import deepcopy
import numpy as np
import matplotlib.pyplot as plt
import os

def read_planner_data(file_dir):
    instance_range = range(11, 21)
    data_dict = {
        "num_action":{},
        "plan_time":{},
        "plan_success":{},
        "sim_time":{},
        "sim_success":{}
    }
    with open(file_dir, 'r') as f:
        instance_id = 0
        for line in f.readlines():
            words = line.split(sep=', ')
            if (words == []) or (words[0] == "numb_actions") or (words == ['\n']):
                continue
            if instance_id not in instance_range:
                instance_id += 1
                continue
            num_action = float(words[0])
            plan_time = float(words[1])
            sim_time = float(words[2])
            plan_success = int(float(words[3]))
            sim_success = int(float(words[4]))
            print(num_action, plan_time, sim_time, plan_success, sim_success)
            if sim_success == 1:
                data_dict['num_action'][instance_id] = num_action
            else:
                data_dict['num_action'][instance_id] = 0
            if plan_success == 1:
                data_dict['plan_time'][instance_id] = plan_time
            else:
                data_dict['plan_time'][instance_id] = 0.0
            if sim_success == 1:
                data_dict['sim_time'][instance_id] = sim_time
            else:
                data_dict['sim_time'][instance_id] = 0.0
            data_dict['plan_success'][instance_id] = plan_success
            data_dict['sim_success'][instance_id] = sim_success
            instance_id += 1

    avg_data_dict = {}
    avg_data_dict['num_action'] = np.average([ data_dict['num_action'][idx] for idx in data_dict['num_action'].keys() if (data_dict['sim_success'][idx]==1) ])
    avg_data_dict['plan_time'] = np.average([ data_dict['plan_time'][idx] for idx in data_dict['plan_time'].keys() if (data_dict['plan_success'][idx]==1) ])
    avg_data_dict['sim_time'] = np.average([ data_dict['sim_time'][idx] for idx in data_dict['sim_time'].keys() if (data_dict['sim_success'][idx]==1) and (data_dict['num_action'][idx]!=0) ])
    avg_data_dict['plan_success'] = np.average([ data_dict['plan_success'][idx] for idx in data_dict['plan_time'].keys() ])
    avg_data_dict['sim_success'] = np.average([ data_dict['sim_success'][idx] for idx in data_dict['sim_time'].keys() ])

    return data_dict, avg_data_dict



def fig():
    Compared_Methods = [
        "PHIA", 
        "PHIS",
        "OOA",
        "GRTC-Heur"
        ]
    my_path = os.path.abspath(os.path.dirname(__file__))
    '''
    Style elements
        Here we can setup a drawing style for each algorithm.
        This helps to make the drawing style of an algorithm consistent.
    '''
    defaultStyle = {
        'label' : 'default',    # The name of the algorithm
        'ls' : '-',             # Line style, '-' means a solid line
        'linewidth' : 2,        # Line width
        "edgecolor" : 'black',
        'color' : 'k',          # Line color, 'k' means color
        'zorder' : 10,         # The 'height' of the plot. 
                                # Affects whether items are in the front of / behind each other.
        # You can add more style items here, e.g., markers.
    }
    # Here, we setup the style for an algorithm. Let's call it Alg.1.
    alg1Style = deepcopy(defaultStyle)          # First copy all default styles.
    alg1Style['label'] = r'\textsc{'+ Compared_Methods[0] +'}'    # Setup algorithm name. 
                                                # We use \textsc here which is a latex command. 
                                                # This is fine since we use latex to generate text.
    alg1Style['color'] = 'tab:blue'           # Customized line color
                                                # https://matplotlib.org/3.1.0/gallery/color/named_colors.html
    algo1_data_dict, _ = read_planner_data(os.path.join(my_path, 'stats_PHIA.txt'))

    if len(Compared_Methods)>=2:
        # Another algorithm
        alg2Style = deepcopy(defaultStyle)
        alg2Style['label'] = r'\textsc{'+ Compared_Methods[1] +'}'
        alg2Style['color'] = 'tab:green'
        algo2_data_dict, _ = read_planner_data(os.path.join(my_path, 'stats_PHIS.txt'))

    if len(Compared_Methods)>=3:
        # Another algorithm
        alg3Style = deepcopy(defaultStyle)
        alg3Style['label'] = r'\textsc{'+ Compared_Methods[2] +'}'
        alg3Style['color'] = 'tab:orange'
        algo3_data_dict, _ = read_planner_data(os.path.join(my_path, 'stats_OOA.txt'))

    if len(Compared_Methods)>=4:
        # Another algorithm
        alg4Style = deepcopy(defaultStyle)
        alg4Style['label'] = r'\textsc{'+ Compared_Methods[3] +'}'
        alg4Style['color'] = 'tab:red'
        algo4_data_dict, _ = read_planner_data(os.path.join(my_path, 'stats_GRTC_Heur.txt'))

    


    ''' Some global variables '''
    FIGURE_SIZE = (20, 3.2)      # Figure width and height. 
                                    # This is a good value for 2-column paper.
    FONT_SIZE = 26                   # Size of text
    LEGEND_FONT_SIZE = 24            # We might need different font sizes for different text

    ''' 
    Parameters for legend to better utilize space.
    '''
    plt.rcParams["legend.labelspacing"] = 0.2
    plt.rcParams["legend.handlelength"] = 1.75
    plt.rcParams["legend.handletextpad"] = 0.5
    plt.rcParams["legend.columnspacing"] = 0.75

    # plt.rcParams.update({'figure.autolayout': True})

    '''
    Use latex to generate text
    Note that these params usually make the code slow. If you want to preview the figure without generating latex text, feel free to comment these. 
    '''
    plt.rcParams['ps.useafm'] = True
    plt.rcParams['pdf.use14corefonts'] = True
    plt.rcParams['text.usetex'] = True
    plt.rcParams['font.family'] = "serif"
    plt.rcParams['font.serif'] = "Times"

    ''' The real drawing part starts here. '''
    # Put your data over here.

    InstanceIDs = sorted(algo1_data_dict['plan_success'].keys())

    bar_width = 0.2
    # Start to create the figure
    fig = plt.figure(figsize = FIGURE_SIZE)

    ###### 1 num actions #####
    ax = fig.add_subplot(1,1,1)

    ax.bar(np.array(InstanceIDs)-1.5*bar_width, [algo1_data_dict['num_action'][idx] for idx in InstanceIDs], bar_width, hatch='/', **alg1Style)
    ax.bar(np.array(InstanceIDs)-0.5*bar_width, [algo2_data_dict['num_action'][idx] for idx in InstanceIDs], bar_width, hatch='+', **alg2Style)
    ax.bar(np.array(InstanceIDs)+0.5*bar_width, [algo3_data_dict['num_action'][idx] for idx in InstanceIDs], bar_width, **alg3Style)
    ax.bar(np.array(InstanceIDs)+1.5*bar_width, [algo4_data_dict['num_action'][idx] for idx in InstanceIDs], bar_width, hatch='x', **alg4Style)

    ax.set_xlim([InstanceIDs[0]-2.0 * bar_width, 
    InstanceIDs[-1]+2.0 * bar_width])
    # ax.set_ylim([1e-4, 1e3])
    # Set x and y label. We use latex to generate text
    # ax.legend(fontsize = LEGEND_FONT_SIZE, ncol = 1)
    # ax.set_xticks(InstanceIDs)
    mysticks = range(1,11)
    plt.xticks(InstanceIDs, mysticks)
    ax.set_ylabel('Actions',fontsize = FONT_SIZE)
    # ax.set_xlabel('Number of Objects',fontsize = FONT_SIZE)
    # ax.set_yscale('log')
    ax.yaxis.grid(True, alpha = 0.8)
    ax.tick_params(labelsize = FONT_SIZE)



    # plt.legend(fontsize = LEGEND_FONT_SIZE, ncol = 3, loc='upper center', bbox_to_anchor=(-0.5, -0.15), fancybox=True, shadow=True)


    # plt.subplots_adjust(wspace=0.1, hspace=0)


    # Directly save the figure to a file.
    # plt.title("Density="+str(Density))
    # plt.subplots_adjust( wspace=0.3)
    fig.savefig( my_path + "/fig_hard_action.pdf", bbox_inches="tight", pad_inches=0.05)
    plt.show()
    # plt.cla()


if __name__ == '__main__':
    fig()

==> figures/fig_hard_plan_time.py <==
# Import deepcopy for copying data structures
from copy import deepcopy
import numpy as np
import matplotlib.pyplot as plt
import os

def read_planner_data(file_dir):
    instance_range = range(11, 21)
    data_dict = {
        "num_action":{},
        "plan_time":{},
        "plan_success":{},
        "sim_time":{},
        "sim_success":{}
    }
    with open(file_dir, 'r') as f:
        instance_id = 0
        for line in f.readlines():
            words = line.split(sep=', ')
            if (words == []) or (words[0] == "numb_actions") or (words == ['\n']):
                continue
            if instance_id not in instance_range:
                instance_id += 1
                continue
            num_action = float(words[0])
            plan_time = float(words[1])
            sim_time = float(words[2])
            plan_success = int(float(words[3]))
            sim_success = int(float(words[4]))
            print(num_action, plan_time, sim_time, plan_success, sim_success)
            if sim_success == 1:
                data_dict['num_action'][instance_id] = num_action
            else:
                data_dict['num_action'][instance_id] = 0
            if plan_success == 1:
                data_dict['plan_time'][instance_id] = plan_time
            else:
                data_dict['plan_time'][instance_id] = 0.0
            if sim_success == 1:
                data_dict['sim_time'][instance_id] = sim_time
            else:
                data_dict['sim_time'][instance_id] = 0.0
            data_dict['plan_success'][instance_id] = plan_success
            data_dict['sim_success'][instance_id] = sim_success
            instance_id += 1

    avg_data_dict = {}
    avg_data_dict['num_action'] = np.average([ data_dict['num_action'][idx] for idx in data_dict['num_action'].keys() if (data_dict['sim_success'][idx]==1) ])
    avg_data_dict['plan_time'] = np.average([ data_dict['plan_time'][idx] for idx in data_dict['plan_time'].keys() if (data_dict['plan_success'][idx]==1) ])
    avg_data_dict['sim_time'] = np.average([ data_dict['sim_time'][idx] for idx in data_dict['sim_time'].keys() if (data_dict['sim_success'][idx]==1) and (data_dict['num_action'][idx]!=0) ])
    avg_data_dict['plan_success'] = np.average([ data_dict['plan_success'][idx] for idx in data_dict['plan_time'].keys() ])
    avg_data_dict['sim_success'] = np.average([ data_dict['sim_success'][idx] for idx in data_dict['sim_time'].keys() ])

    return data_dict, avg_data_dict


def fig():
    Compared_Methods = [
        "PHIA", 
        "PHIS",
        "OOA",
        "GRTC-Heur"
        ]
    my_path = os.path.abspath(os.path.dirname(__file__))
    '''
    Style elements
        Here we can setup a drawing style for each algorithm.
        This helps to make the drawing style of an algorithm consistent.
    '''
    defaultStyle = {
        'label' : 'default',    # The name of the algorithm
        'ls' : '-',             # Line style, '-' means a solid line
        'linewidth' : 2,        # Line width
        "edgecolor" : 'black',
        'color' : 'k',          # Line color, 'k' means color
        'zorder' : 10,         # The 'height' of the plot. 
                                # Affects whether items are in the front of / behind each other.
        # You can add more style items here, e.g., markers.
    }
    # Here, we setup the style for an algorithm. Let's call it Alg.1.
    alg1Style = deepcopy(defaultStyle)          # First copy all default styles.
    alg1Style['label'] = r'\textsc{'+ Compared_Methods[0] +'}'    # Setup algorithm name. 
                                                # We use \textsc here which is a latex command. 
                                                # This is fine since we use latex to generate text.
    alg1Style['color'] = 'tab:blue'           # Customized line color
                                                # https://matplotlib.org/3.1.0/gallery/color/named_colors.html
    algo1_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_PHIA.txt'))

    if len(Compared_Methods)>=2:
        # Another algorithm
        alg2Style = deepcopy(defaultStyle)
        alg2Style['label'] = r'\textsc{'+ Compared_Methods[1] +'}'
        alg2Style['color'] = 'tab:green'
        algo2_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_PHIS.txt'))

    if len(Compared_Methods)>=3:
        # Another algorithm
        alg3Style = deepcopy(defaultStyle)
        alg3Style['label'] = r'\textsc{'+ Compared_Methods[2] +'}'
        alg3Style['color'] = 'tab:orange'
        algo3_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_OOA.txt'))

    if len(Compared_Methods)>=4:
        # Another algorithm
        alg4Style = deepcopy(defaultStyle)
        alg4Style['label'] = r'\textsc{'+ Compared_Methods[3] +'}'
        alg4Style['color'] = 'tab:red'
        algo4_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_GRTC_Heur.txt'))

    


    ''' Some global variables '''
    FIGURE_SIZE = (20, 3.2)      # Figure width and height. 
                                    # This is a good value for 2-column paper.
    FONT_SIZE = 26                   # Size of text
    LEGEND_FONT_SIZE = 24            # We might need different font sizes for different text

    ''' 
    Parameters for legend to better utilize space.
    '''
    plt.rcParams["legend.labelspacing"] = 0.2
    plt.rcParams["legend.handlelength"] = 1.75
    plt.rcParams["legend.handletextpad"] = 0.5
    plt.rcParams["legend.columnspacing"] = 0.75

    # plt.rcParams.update({'figure.autolayout': True})

    '''
    Use latex to generate text
    Note that these params usually make the code slow. If you want to preview the figure without generating latex text, feel free to comment these. 
    '''
    plt.rcParams['ps.useafm'] = True
    plt.rcParams['pdf.use14corefonts'] = True
    plt.rcParams['text.usetex'] = True
    plt.rcParams['font.family'] = "serif"
    plt.rcParams['font.serif'] = "Times"

    ''' The real drawing part starts here. '''
    # Put your data over here.

    InstanceIDs = sorted(algo1_data_dict['plan_success'].keys())

    bar_width = 0.2
    # Start to create the figure
    fig = plt.figure(figsize = FIGURE_SIZE)

    ###### 1 num actions #####
    ax = fig.add_subplot(1,1,1)

    ax.bar(np.array(InstanceIDs)-1.5*bar_width, [algo1_data_dict['plan_time'][idx] for idx in InstanceIDs], bar_width, hatch='/', **alg1Style)
    ax.bar(np.array(InstanceIDs)-0.5*bar_width, [algo2_data_dict['plan_time'][idx] for idx in InstanceIDs], bar_width, hatch='+', **alg2Style)
    ax.bar(np.array(InstanceIDs)+0.5*bar_width, [algo3_data_dict['plan_time'][idx] for idx in InstanceIDs], bar_width, **alg3Style)
    ax.bar(np.array(InstanceIDs)+1.5*bar_width, [algo4_data_dict['plan_time'][idx] for idx in InstanceIDs], bar_width, hatch='x', **alg4Style)

    ax.set_xlim([InstanceIDs[0]-2.0 * bar_width, 
    InstanceIDs[-1]+2.0 * bar_width])
    # ax.set_ylim([1e-4, 1e3])
    # Set x and y label. We use latex to generate text
    # ax.legend(fontsize = LEGEND_FONT_SIZE, ncol = 1)
    # ax.set_xticks(InstanceIDs)
    mysticks = range(1,11)
    plt.xticks(InstanceIDs, mysticks)
    ax.set_ylabel('Planing Time',fontsize = FONT_SIZE)
    # ax.set_xlabel('Number of Objects',fontsize = FONT_SIZE)
    ax.set_yscale('log')
    ax.yaxis.grid(True, alpha = 0.8)
    ax.tick_params(labelsize = FONT_SIZE)



    # plt.legend(fontsize = LEGEND_FONT_SIZE, ncol = 3, loc='upper center', bbox_to_anchor=(-0.5, -0.15), fancybox=True, shadow=True)


    # plt.subplots_adjust(wspace=0.1, hspace=0)


    # Directly save the figure to a file.
    # plt.title("Density="+str(Density))
    # plt.subplots_adjust( wspace=0.3)
    fig.savefig( my_path + "/fig_hard_plan_time.pdf", bbox_inches="tight", pad_inches=0.05)
    plt.show()
    # plt.cla()


if __name__ == '__main__':
    fig()

==> figures/fig_hard_sim_time.py <==
# Import deepcopy for copying data structures
from copy import deepcopy
import numpy as np
import matplotlib.pyplot as plt
import os

def read_planner_data(file_dir):
    instance_range = range(11, 21)
    data_dict = {
        "num_action":{},
        "plan_time":{},
        "plan_success":{},
        "sim_time":{},
        "sim_success":{}
    }
    with open(file_dir, 'r') as f:
        instance_id = 0
        for line in f.readlines():
            words = line.split(sep=', ')
            if (words == []) or (words[0] == "numb_actions") or (words == ['\n']):
                continue
            if instance_id not in instance_range:
                instance_id += 1
                continue
            num_action = float(words[0])
            plan_time = float(words[1])
            sim_time = float(words[2])
            plan_success = int(float(words[3]))
            sim_success = int(float(words[4]))
            print(num_action, plan_time, sim_time, plan_success, sim_success)
            if sim_success == 1:
                data_dict['num_action'][instance_id] = num_action
            else:
                data_dict['num_action'][instance_id] = 0
            if plan_success == 1:
                data_dict['plan_time'][instance_id] = plan_time
            else:
                data_dict['plan_time'][instance_id] = 0.0
            if sim_success == 1:
                data_dict['sim_time'][instance_id] = sim_time
            else:
                data_dict['sim_time'][instance_id] = 0.0
            data_dict['plan_success'][instance_id] = plan_success
            data_dict['sim_success'][instance_id] = sim_success
            instance_id += 1

    avg_data_dict = {}
    avg_data_dict['num_action'] = np.average([ data_dict['num_action'][idx] for idx in data_dict['num_action'].keys() if (data_dict['sim_success'][idx]==1) ])
    avg_data_dict['plan_time'] = np.average([ data_dict['plan_time'][idx] for idx in data_dict['plan_time'].keys() if (data_dict['plan_success'][idx]==1) ])
    avg_data_dict['sim_time'] = np.average([ data_dict['sim_time'][idx] for idx in data_dict['sim_time'].keys() if (data_dict['sim_success'][idx]==1) and (data_dict['num_action'][idx]!=0) ])
    avg_data_dict['plan_success'] = np.average([ data_dict['plan_success'][idx] for idx in data_dict['plan_time'].keys() ])
    avg_data_dict['sim_success'] = np.average([ data_dict['sim_success'][idx] for idx in data_dict['sim_time'].keys() ])

    return data_dict, avg_data_dict


def fig():
    Compared_Methods = [
        "PHIA", 
        "PHIS",
        "ObO",
        "GRTC-Heur"
        ]
    my_path = os.path.abspath(os.path.dirname(__file__))
    '''
    Style elements
        Here we can setup a drawing style for each algorithm.
        This helps to make the drawing style of an algorithm consistent.
    '''
    defaultStyle = {
        'label' : 'default',    # The name of the algorithm
        'ls' : '-',             # Line style, '-' means a solid line
        'linewidth' : 2,        # Line width
        "edgecolor" : 'black',
        'color' : 'k',          # Line color, 'k' means color
        'zorder' : 10,         # The 'height' of the plot. 
                                # Affects whether items are in the front of / behind each other.
        # You can add more style items here, e.g., markers.
    }
    # Here, we setup the style for an algorithm. Let's call it Alg.1.
    alg1Style = deepcopy(defaultStyle)          # First copy all default styles.
    alg1Style['label'] = r'\textsc{'+ Compared_Methods[0] +'}'    # Setup algorithm name. 
                                                # We use \textsc here which is a latex command. 
                                                # This is fine since we use latex to generate text.
    alg1Style['color'] = 'tab:blue'           # Customized line color
                                                # https://matplotlib.org/3.1.0/gallery/color/named_colors.html
    algo1_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_PHIA.txt'))

    if len(Compared_Methods)>=2:
        # Another algorithm
        alg2Style = deepcopy(defaultStyle)
        alg2Style['label'] = r'\textsc{'+ Compared_Methods[1] +'}'
        alg2Style['color'] = 'tab:green'
        algo2_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_PHIS.txt'))

    if len(Compared_Methods)>=3:
        # Another algorithm
        alg3Style = deepcopy(defaultStyle)
        alg3Style['label'] = r'\textsc{'+ Compared_Methods[2] +'}'
        alg3Style['color'] = 'tab:orange'
        algo3_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_OOA.txt'))

    if len(Compared_Methods)>=4:
        # Another algorithm
        alg4Style = deepcopy(defaultStyle)
        alg4Style['label'] = r'\textsc{'+ Compared_Methods[3] +'}'
        alg4Style['color'] = 'tab:red'
        algo4_data_dict,_ = read_planner_data(os.path.join(my_path, 'stats_GRTC_Heur.txt'))

    


    ''' Some global variables '''
    FIGURE_SIZE = (20, 3.2)      # Figure width and height. 
                                    # This is a good value for 2-column paper.
    FONT_SIZE = 26                   # Size of text
    LEGEND_FONT_SIZE = 24            # We might need different font sizes for different text

    ''' 
    Parameters for legend to better utilize space.
    '''
    plt.rcParams["legend.labelspacing"] = 0.2
    plt.rcParams["legend.handlelength"] = 1.75
    plt.rcParams["legend.handletextpad"] = 0.5
    plt.rcParams["legend.columnspacing"] = 0.75

    # plt.rcParams.update({'figure.autolayout': True})

    '''
    Use latex to generate text
    Note that these params usually make the code slow. If you want to preview the figure without generating latex text, feel free to comment these. 
    '''
    plt.rcParams['ps.useafm'] = True
    plt.rcParams['pdf.use14corefonts'] = True
    plt.rcParams['text.usetex'] = True
    plt.rcParams['font.family'] = "serif"
    plt.rcParams['font.serif'] = "Times"

    ''' The real drawing part starts here. '''
    # Put your data over here.

    InstanceIDs = sorted(algo1_data_dict['plan_success'].keys())

    bar_width = 0.2
    # Start to create the figure
    fig = plt.figure(figsize = FIGURE_SIZE)

    ###### 1 num actions #####
    ax = fig.add_subplot(1,1,1)

    ax.bar(np.array(InstanceIDs)-1.5*bar_width, [algo1_data_dict['sim_time'][idx] for idx in InstanceIDs], bar_width, hatch='/', **alg1Style)
    ax.bar(np.array(InstanceIDs)-0.5*bar_width, [algo2_data_dict['sim_time'][idx] for idx in InstanceIDs], bar_width, hatch='+', **alg2Style)
    ax.bar(np.array(InstanceIDs)+0.5*bar_width, [algo3_data_dict['sim_time'][idx] for idx in InstanceIDs], bar_width, **alg3Style)
    ax.bar(np.array(InstanceIDs)+1.5*bar_width, [algo4_data_dict['sim_time'][idx] for idx in InstanceIDs], bar_width, hatch='x', **alg4Style)

    ax.set_xlim([InstanceIDs[0]-2.0 * bar_width, 
    InstanceIDs[-1]+2.0 * bar_width])
    # ax.set_ylim([1e-4, 1e3])
    # Set x and y label. We use latex to generate text
    # ax.legend(fontsize = LEGEND_FONT_SIZE, ncol = 1)
    # ax.set_xticks(InstanceIDs)
    mysticks = range(1,11)
    plt.xticks(InstanceIDs, mysticks)
    ax.set_ylabel('Execution Time',fontsize = FONT_SIZE)
    # ax.set_xlabel('Number of Objects',fontsize = FONT_SIZE)
    # ax.set_yscale('log')
    ax.yaxis.grid(True, alpha = 0.8)
    ax.tick_params(labelsize = FONT_SIZE)



    # plt.legend(fontsize = LEGEND_FONT_SIZE, ncol = 3, loc='upper center', bbox_to_anchor=(-0.5, -0.15), fancybox=True, shadow=True)


    # plt.subplots_adjust(wspace=0.1, hspace=0)


    # Directly save the figure to a file.
    # plt.title("Density="+str(Density))
    # plt.subplots_adjust( wspace=0.3)
    fig.savefig( my_path + "/fig_hard_sim_time.pdf", bbox_inches="tight", pad_inches=0.05)
    plt.show()
    # plt.cla()


if __name__ == '__main__':
    fig()
